Robust Human Detection under Visual Degradation via Thermal and mmWave Radar Fusion

The majority of human detection methods rely on the sensor using visible lights (e.g., RGB cameras) but such sensors are limited in scenarios with degraded vision conditions. In this paper, we present a multimodal human detection system that combines portable thermal cameras and single-chip mmWave radars. To mitigate the noisy detection features caused by the low contrast of thermal cameras and the multi-path noise of radar point clouds, we propose a Bayesian feature extractor and a novel uncertainty-guided fusion method that surpasses a variety of competing methods, either single-modal or multi-modal. We evaluate the proposed method on real-world data collection and demonstrate that our approach outperforms the state-of-the-art methods by a large margin.

==> figures/pull.sh <==
#!/bin/bash


# get results from acps2
echo get results from acps2 ...
sftp acps2 > /dev/null 2>&1 << login_acps
get -r /LOCAL2/ramdrop/github/object_detection/utm/figures/iou_nms_0.6/
get -r /LOCAL2/ramdrop/github/object_detection/utm/figures/iou_nms_0.9/
exit
login_acps
echo disconnected from acps2.

cd iou_nms_0.6
for file in *.svg; do
    rsvg-convert -f pdf -o ${file%.*}.pdf $file
    pdfcrop ${file%.*}.pdf ${file%.*}.pdf >/dev/null 2>&1
    rm $file
done
cd ../iou_nms_0.9
for file in *.svg; do
    rsvg-convert -f pdf -o ${file%.*}.pdf $file
    pdfcrop ${file%.*}.pdf ${file%.*}.pdf >/dev/null 2>&1
    rm $file
done
cd ..
# rsvg-convert -f pdf -o qua_lab.pdf qua_lab.svg
# pdfcrop qua_lab.pdf qua_lab.pdf
# rm qua_lab.svg

